Efficient SimRank Computation via Linearization

SimRank, proposed by Jeh and Widom, provides a good similarity measure that has been successfully used in numerous applications. While there are many algorithms proposed for computing SimRank, their computational costs are very high. In this paper, we propose a new computational technique, "SimRank linearization," for computing SimRank, which converts the SimRank problem to a linear equation problem. By using this technique, we can solve many SimRank problems, such as single-pair compuation, single-source computation, all-pairs computation, top k searching, and similarity join problems, efficiently.

==> figure/accuracy/accuracy.sh <==
for dir in ./ca-GrQc ./wiki-Vote ./as20000102
do
  echo $dir
  param="";
  param=$param"set size ratio 0.8 0.8; "
  param=$param"set term eps enhanced color; "
  param=$param"set output '../"${dir##*/}".eps'; "
  param=$param"set logscale y; "
  param=$param"set xlabel \"Number of Iterations\"; ";
  param=$param"set ylabel \"Mean Squared Error\"; ";
  param=$param"set format y \"10^{%L}\"; "
  param=$param"set yrange [1e-8:1]; "
  param=$param"set xrange [0:5]; "

  param=$param"plot ";
  first=1;
  for file in $dir/1*
  do
    if [ $first -eq 0 ]; then
      param=$param", ";
    fi
    first=0;
    samples=${file##*/}
    samples=${samples%.*}
    param=$param" '"$file"' with linespoint title '"$samples" samples'"
  done
  gnuplot -e "$param"
done


==> figure/accuracy/accuracy2.sh <==
for dir in ./ca-GrQc ./wiki-Vote ./as20000102
do
  rm .data
  for file in $dir/*
  do
    sample=${file##*/}; sample=${sample%.err};
    err=`tail -1 $file`
    printf "%5d %.12f\n" $sample $err >> .data
  done
  cat .data | sort > ${dir##*/}.txt
done
rm .data

gnuplot <<EOF
set size ratio 0.8 0.8
set term eps enhanced color
set output '../sample-vs-error.eps'
set yrange [1e-7:1e-2]; 
set xrange [10:10000]; 
set logscale x
set logscale y
set xlabel "Number of Samples"
set ylabel "Mean Squared Error"
set format y "10^{%L}"; 
plot \
     'as20000102.txt' with linespoint title 'as20000102', \
     'ca-GrQc.txt' with linespoint title 'ca-GrQc', \
     'wiki-Vote.txt' with linespoint title 'wiki-Vote', \
     0.05/x title '1/R'
EOF


==> figure/generateAll.sh <==
for file in "ca-GrQc" "as20000102" "ca-HepTh" "wiki-Vote"; do
  param=""
  param=$param"set terminal postscript eps enhanced color;"
  param=$param"set output \"$file.eps\";"
  param=$param"set size 0.6,0.6;"
  param=$param"set yra [1e-8:1e-2];"
  param=$param"set format y \"10^{%L}\";"
  param=$param"set ylabel \"mean error\" font \"Arial,20pt\";"
  param=$param"set xlabel \"number of iterations\" font \"Arial,20pt\";"
  param=$param"set logscale y;"
  param=$param"plot "
  for d in 10 100 1000 10000; do
    awk "/check/ { chk = \$2 }; /maxerr/ { if (chk == $d) print substr(\$3,0,1) \" \" \$15 }" work/$file.txt > work/$file.$d.txt
    param=$param"\"work/$file.$d.txt\" with line linewidth 3 title \"$d samples\", "
  done
  param=${param/%?/}
  param=${param/%?/}
  echo $param
  gnuplot <<EOF
$param
EOF
done
exit


==> figure/generateAll2.sh <==
#--------
param=""
filelist="accuracy2/ca-GRQC-10.txt accuracy2/ca-GRQC-50.txt accuracy2/ca-GRQC-100.txt accuracy2/ca-GRQC-500.txt accuracy2/ca-GRQC-1000.txt accuracy2/ca-GRQC-5000.txt accuracy2/ca-GRQC-10000.txt"
param=$param"set terminal postscript eps color;"
param=$param"set output \"ca-GrQc.eps\";"
param=$param"set size 0.7,0.7;"
param=$param"set yra [0.0001:1];"
param=$param"set ylabel \"maximum absolute error\" font \"Arial,20pt\";"
param=$param"set xlabel \"number of iterations\" font \"Arial,20pt\";"
param=$param"set logscale y;"
param=$param"plot "
for file in $filelist; do
  name=${file#*/}
  num=${name%%.*}
  num=${num##*-}
  awk '/max/ { print (NR-1)/2 " " $9 }' $file > work/$name
  param=$param"\"work/$name\" with line title \"$num samples\", "
done
echo $param
#param=$param"; pause -1;"

gnuplot <<EOF
$param
EOF
#--------
param=""
filelist="accuracy2/as20000102-10.txt accuracy2/as20000102-50.txt accuracy2/as20000102-100.txt accuracy2/as20000102-500.txt accuracy2/as20000102-1000.txt accuracy2/as20000102-5000.txt accuracy2/as20000102-10000.txt"
param=$param"set terminal postscript eps color;"
param=$param"set output \"as20000102.eps\";"
param=$param"set size 0.7,0.7;"
param=$param"set yra [0.0001:1];"
param=$param"set ylabel \"maximum absolute error\" font \"Arial,20pt\";"
param=$param"set xlabel \"number of iterations\" font \"Arial,20pt\";"
param=$param"set logscale y;"
param=$param"plot "
for file in $filelist; do
  name=${file#*/}
  num=${name%%.*}
  num=${num##*-}
  awk '/max/ { print (NR-1)/2 " " $9 }' $file > work/$name
  param=$param"\"work/$name\" with line title \"$num samples\", "
done
echo $param
#param=$param"; pause -1;"

gnuplot <<EOF
$param
EOF
#--------
param=""
filelist="accuracy2/wiki-Vote-10.txt accuracy2/wiki-Vote-50.txt accuracy2/wiki-Vote-100.txt accuracy2/wiki-Vote-500.txt accuracy2/wiki-Vote-1000.txt accuracy2/wiki-Vote-5000.txt accuracy2/wiki-Vote-10000.txt"
param=$param"set terminal postscript eps color;"
param=$param"set output \"wiki-Vote.eps\";"
param=$param"set size 0.7,0.7;"
param=$param"set yra [0.0001:1];"
param=$param"set ylabel \"maximum absolute error\" font \"Arial,20pt\";"
param=$param"set xlabel \"number of iterations\" font \"Arial,20pt\";"
param=$param"set logscale y;"
param=$param"plot "
for file in $filelist; do
  name=${file#*/}
  num=${name%%.*}
  num=${num##*-}
  awk '/max/ { print (NR-1)/2 " " $9 }' $file > work/$name
  param=$param"\"work/$name\" with line title \"$num samples\", "
done
echo $param
#param=$param"; pause -1;"

gnuplot <<EOF
$param
EOF
#--------
param=""
filelist="accuracy2/ca-HepTh.es-10.txt accuracy2/ca-HepTh.es-50.txt accuracy2/ca-HepTh.es-100.txt accuracy2/ca-HepTh.es-500.txt accuracy2/ca-HepTh.es-1000.txt accuracy2/ca-HepTh.es-5000.txt accuracy2/ca-HepTh.es-10000.txt"
param=$param"set terminal postscript eps color;"
param=$param"set output \"ca-HepTh.eps\";"
param=$param"set size 0.7,0.7;"
param=$param"set yra [0.0001:1];"
param=$param"set ylabel \"maximum absolute error\" font \"Arial,20pt\";"
param=$param"set xlabel \"number of iterations\" font \"Arial,20pt\";"
param=$param"set logscale y;"
param=$param"plot "
for file in $filelist; do
  name=${file#*/}
  num=${name%%.*}
  num=${num##*-}
  awk '/max/ { print (NR-1)/2 " " $9 }' $file > work/$name
  param=$param"\"work/$name\" with line title \"$num samples\", "
done
echo $param
#param=$param"; pause -1;"

gnuplot <<EOF
$param
EOF


==> icde/result/doit.sh <==
for file in *.txt; do
  name=${file%*.es.txt}
  echo "\\addplot file {result/$file};"
  echo "\\addlegendentry{$name};"
done


==> icde/result/proc.sh <==
for file in *.txt; do
  awk '{ if ($1 != 6.000000000000e-01) print $0 }' $file > tmp
  cat tmp > $file
done


==> icde/sc.sh <==
for x in *.tex; do
  echo $x
  aspell --lang=en -t -l < $x | sort | uniq -i
done


==> icde/tbl_accuracy.sh <==
cat > tbl_accuracy.tex <<EOF
\\tabcolsep=2pt
\\begin{tabular}{l|ccccc} \\hline
dataset & exact & obtained & precision & recall & F-score \\\\ \\hline
EOF
awk '{ print sprintf("%s & %d & %d & %d\\%% & %d\\%% & %d\\%% \\\\", $1, $2, $3, 100*$4/$3, 100*$4/$2, 100*2*(1.0*$4/$3*1.0*$4/$2)/(1.0*$4/$3+1.0*$4/$2)) }' >> tbl_accuracy.tex << EOF
as20000102 394026 377874 377799
as-caida 2727608 2601784 2601024
ca-CondMat 6188 5964 5773
ca-GrQc 2707 2694 2624
ca-HepTh 4454 4340 4335
p2p-Gnutella30 53752 49499 49498
p2p-Gnutella31 98698 86809 86805
wiki-Vote 13199 12569 11916
EOF
cat >> tbl_accuracy.tex <<EOF
\\hline
\\end{tabular}
EOF


==> icde/tbl_memory_reducing.sh <==
echo "table is completed; do not execute this"
exit;
cat > tbl_memory_reducing.tex <<EOF
\\begin{tabular}{l|cccc} \\hline
dataset & $\\infty$ & 1000 & 100 & 10 \\\\ \\hline
EOF
awk '{ print sprintf("\\multirow{3}{*}{%s} & %.1f s & %.1f s & %.1f s & %.1f s \\\\ & %.1f MB & %.1f MB & %.1f MB & %.1f MB \\\\ & [%d,%d] & [%d,%d] & [%d,%d] & [%d,%d] \\\\", $1, $2, $6, $10, $14, $3, $7, $11, $15, $4,$5, $8,$9, $12,$13, $16,$17) }' >> tbl_memory_reducing.tex << EOF
as-caida 51.238 7.652 2150314 9275161 51.949 6.976 2150192 9275155 49.140 6.976 2148066 9274963 40.697 6.97 2140531 8088672
com-amazon 45.736 81.140 102557 2159867 39.740 80.170 102553 2159854 43.678 80.168 100893 2145691 15.998 80.172 90938 1309401 
email-Enron 32.070 19.148 1211364 2904357 33.584 18.476 1211364 2904340 24.873 18.480 1210777 2903836 22.200 18.476 1204344 2536451
soc-Epinions1 23.516 27.904 205794 1200199  24.309 1.696 205792 1200199  16.594 1.700 205784 1200115  10.314 1.700 204978 967443
wiki-Vote 0.98 4.736 10420 54290  1.040 1.704 10420 54290  0.785 1.704 10420 54288  0.504 1.7008 10420 43628
EOF
cat >> tbl_memory_reducing.tex <<EOF
\\hline
\\end{tabular}
EOF


==> kdd/spellcheck.sh <==
rm spellcheck.txt
for file in ./*.tex
do
  echo $file
  echo $file >> spellcheck.txt
	aspell --lang=en -t -l < $file | sort | uniq >> spellcheck.txt
  echo "" >> spellcheck.txt
done

